Lower bounds on the maximal number of rational points on curves over finite fields

For a given genus $g \geq 1$, we give lower bounds for the maximal number of rational points on a smooth projective absolutely irreducible curve of genus $g$ over ${\mathbb F}_q$. As a consequence of Katz-Sarnak theory, we first get for any given $g>0$, any $\varepsilon>0$ and all $q$ large enough, the existence of a curve of genus $g$ over ${\mathbb F}_q$ with at least $1+q+ (2g-\varepsilon) \sqrt{q}$ rational points. Then using sums of powers of traces of Frobenius of hyperelliptic curves, we get a lower bound of the form $1+q+1.71 \sqrt{q}$ valid for $g \geq 3$ and odd $q \geq 11$. Finally, explicit constructions of towers of curves improve this result, with a bound of the form $1+q+4 \sqrt{q} -32$ valid for all $g\ge 2$ and for all $q$.

==> anc/smallcases.magma <==
/*
This Magma file is associated with the paper
    Lower bounds on the maximal number of rational points
    on curves over finite fields,
by 
    Jonas Bergström, 
    Everett W. Howe, 
    Elisa Lorenzo García,
and Christophe Ritzenthaler.

Version: 11 April 2022

In this file, we verify (by explicit example) that there exist curves of genus 2
and 3 over small finite fields that have certain properties.

The function genus2() runs through every odd prime power q less than 512, and
verifies that the genus-2 curve provided in the function's definition has
exactly two rational Weierstrass points and has at least
  q + 1 + 4\sqrt{q} - 5
rational points.  The function returns a boolean variable and a list of curves.
The boolean is "true" if all the curves meet the stated requirement, and "false"
otherwise.

The function genus3() runs through every odd prime power q less than 512, and 
verifies that the genus-3 curve provided in the function's definition has
exactly two rational Weierstrass points and has at least
  q + 1 + 4\sqrt{q} - 5
rational points. The function returns a boolean variable and a list of curves.
The boolean is "true" if all the curves meet the stated requirement, and "false"
otherwise.

In both functions, the optional input "verbose" can be set to "true", in which
case the functions will neatly print out the curves it considers in a more
human-readable format. This human-readable output is reproduced in a comment
below.

VERSION HISTORY:

Version 10 April 2022: First version.

*/



/*
Here is the list of genus-2 curves y^2 = f considered by the function genus2(). 
Each curve has exactly two rational Weierstrass points, and has more than
q + 1 + 4\sqrt{q} - 5 rational points. This table was generated by the running
bool, list := genus2( : verbose:=true);


 q   f                                      remarks
===  =====================================  ====================================
  3  x^5 + x^2 + 2*x
  5  x^5 + x^2 + 4*x
  7  x^5 + 3*x^3 + 5*x^2 + 6*x
  9  x^5 + x^3 + 2*x
 11  x^5 + 2*x^4 + x^3 + 7*x^2 + 4*x
 13  x^5 + 4*x^3 + 9*x
 17  x^5 + x^3 + x
 19  x^5 + x^4 + 3*x^3 + 4*x^2 + 16*x
 23  x^5 + x^4 + 21*x^3 + 22*x^2 + 17*x
 25  x^5 + x^4 + 4*x^2 + x
 27  x^5 + x^4 + r*x^3 + r^24*x^2 + r^17*x  where r is a root of x^3 + 2*x + 1
 29  x^5 + 2*x^3 + 20*x
 31  x^5 + x^4 + 17*x^2 + 22*x
 37  x^5 + x^3 + 34*x
 41  x^5 + 6*x^3 + 40*x
 43  x^5 + x^4 + 6*x^3 + 18*x^2 + 26*x
 47  x^5 + x^4 + 5*x^3 + 7*x^2 + 35*x
 49  x^5 + x^3 + 6*x
 53  x^5 + 2*x^3 + 46*x
 59  x^5 + x^4 + 2*x^3 + 36*x^2 + 24*x
 61  x^5 + 3*x^3 + 15*x
 67  x^5 + x^4 + 2*x^3 + 59*x^2 + 8*x
 71  x^5 + x^4 + 18*x^3 + 29*x^2 + 46*x
 73  x^5 + x^3 + 36*x
 79  x^5 + x^4 + 18*x^3 + 21*x^2 + 46*x
 81  x^5 + r*x^3 + r^52*x                   where r is a root of x^4 + 2*x^3 + 2
 83  x^5 + 2*x^3 + 37*x^2 + 60*x
 89  x^5 + x^3 + 32*x
 97  x^5 + 5*x^3 + 16*x
101  x^5 + 4*x^3 + 19*x
103  x^5 + x^4 + 9*x^3 + 7*x^2 + 18*x
107  x^5 + x^4 + 19*x^3 + 19*x^2 + 40*x
109  x^5 + 8*x^3 + 9*x
113  x^5 + x^3 + 83*x
121  x^5 + x^3 + 6*x
125  x^5 + x^3 + x
127  x^5 + x^4 + 69*x^3 + 38*x^2 + 47*x
131  x^5 + x^4 + 24*x^3 + 59*x^2 + 75*x
137  x^5 + x^3 + 14*x
139  x^5 + x^4 + 3*x^3 + 75*x^2 + 28*x
149  x^5 + x^3 + 30*x
151  x^5 + x^4 + 13*x^3 + 42*x^2 + 103*x
157  x^5 + 3*x^3 + 52*x
163  x^5 + x^4 + 6*x^3 + 20*x^2 + 146*x
167  x^5 + x^4 + 5*x^3 + 100*x^2 + 147*x
169  x^5 + x^4 + x^3 + 3*x^2 + 9*x
173  x^5 + x^3 + 169*x
179  x^5 + x^4 + 6*x^3 + 36*x^2 + 62*x
181  x^5 + x^3 + 43*x
191  x^5 + x^4 + 185*x^2 + 103*x
193  x^5 + x^3 + 28*x
197  x^5 + 2*x^3 + 187*x
199  x^5 + x^4 + x^3 + 125*x^2 + 122*x
211  x^5 + x^4 + 6*x^3 + 56*x^2 + 182*x
223  x^5 + x^4 + x^3 + 140*x^2 + 12*x
227  x^5 + x^4 + 10*x^3 + 61*x^2 + 30*x
229  x^5 + x^3 + 171*x
233  x^5 + 3*x^3 + 38*x
239  x^5 + x^4 + 165*x^2 + 218*x
241  x^5 + x^3 + 16*x
243  x^5 + 2*x^2 + 2*x
251  x^5 + x^4 + x^3 + 29*x^2 + 123*x
257  x^5 + x^3 + 30*x
263  x^5 + x^4 + 2*x^3 + 33*x^2 + 146*x
269  x^5 + 7*x^3 + 239*x
271  x^5 + x^4 + 62*x^3 + 178*x^2 + 248*x
277  x^5 + x^3 + 88*x
281  x^5 + 5*x^3 + 222*x
283  x^5 + x^4 + 18*x^3 + 171*x^2 + 269*x
289  x^5 + x^4 + x^3 + x^2 + x
293  x^5 + 4*x^3 + 186*x
307  x^5 + x^4 + 6*x^3 + 299*x^2 + 64*x
311  x^5 + x^4 + 276*x^2 + 229*x
313  x^5 + x^3 + 214*x
317  x^5 + x^3 + 38*x
331  x^5 + x^4 + 33*x^3 + 43*x^2 + 194*x
337  x^5 + 11*x^3 + 110*x
343  x^5 + x^4 + r*x^3 + r^12*x^2 + r^24*x  where r is a root of x^3 + 6*x^2 + 4
347  x^5 + x^3 + 120*x^2 + 155*x
349  x^5 + 3*x^3 + 320*x
353  x^5 + 3*x^3 + 311*x
359  x^5 + x^4 + 21*x^3 + 323*x^2 + 217*x
361  x^5 + x^3 + 2*x
367  x^5 + x^4 + 7*x^3 + 325*x^2 + 223*x
373  x^5 + x^3 + 73*x
379  x^5 + x^4 + 7*x^3 + 90*x^2 + 369*x
383  x^5 + x^4 + 8*x^3 + 186*x^2 + 109*x
389  x^5 + x^3 + 112*x^2 + 372*x
397  x^5 + x^3 + 31*x
401  x^5 + x^3 + 90*x
409  x^5 + x^3 + 338*x
419  x^5 + x^4 + 83*x^3 + 319*x^2 + 77*x
421  x^5 + 2*x^3 + 321*x
431  x^5 + x^4 + 51*x^3 + 346*x^2 + 329*x
433  x^5 + x^3 + 3*x
439  x^5 + x^4 + 22*x^3 + 409*x^2 + 22*x
443  x^5 + x^4 + 18*x^3 + 7*x^2 + 108*x
449  x^5 + x^3 + 77*x
457  x^5 + 5*x^3 + 256*x
461  x^5 + x^3 + 319*x
463  x^5 + x^4 + 12*x^3 + 378*x^2 + 280*x
467  x^5 + x^4 + 17*x^3 + 186*x^2 + 38*x
479  x^5 + x^4 + 15*x^3 + 323*x^2 + 386*x
487  x^5 + x^4 + 7*x^3 + 28*x^2 + 206*x
491  x^5 + x^4 + 23*x^2 + 151*x
499  x^5 + x^4 + 18*x^3 + 431*x^2 + 133*x
503  x^5 + x^4 + 2*x^3 + 155*x^2 + 384*x
509  x^5 + x^3 + 17*x

*/


/*
Here is the list of genus-3 curves y^2 = f considered by the function genus3(). 
Each curve has exactly two rational Weierstrass points, and has more than
q + 1 + 4\sqrt{q} - 5 rational points. This table was generated by the running
bool, list := genus3( : verbose:=true);

 q   f                                    
===  =====================================
  3  x^7 + x^2 + 2*x
  5  x^7 + 3*x
  7  x^7 + x^2 + 6*x
  9  x^7 + 2*x^3 + x
 11  x^7 + x^5 + x^4 + 2*x^3 + 9*x^2 + 2*x
 13  x^7 + 3*x
 17  x^7 + x^3 + 4*x
 19  x^7 + 2*x^3 + 4*x^2 + 4*x
 23  x^7 + x^4 + 6*x^3 + 13*x^2 + 11*x
 25  x^7 + x^4 + x
 27  x^7 + x^5 + 2*x^4 + x^2 + 2*x
 29  x^7 + 4*x^3 + 15*x
 31  x^7 + x^4 + 30*x
 37  x^7 + 2*x
 41  x^7 + x^3 + 3*x^2 + 6*x
 43  x^7 + x^3 + 18*x^2 + 24*x
 47  x^7 + x^3 + 45*x^2 + 27*x
 49  x^7 + x^3 + x
 53  x^7 + 2*x^3 + 15*x
 59  x^7 + 2*x^3 + 17*x^2 + 56*x
 61  x^7 + x^4 + x^3 + 60*x^2 + 17*x
 67  x^7 + x^3 + 24*x^2 + 50*x
 71  x^7 + x^4 + 13*x^2 + 54*x
 73  x^7 + 7*x
 79  x^7 + 3*x^3 + 37*x^2 + 31*x
 81  x^7 + x^2 + 2*x
 83  x^7 + x^3 + 8*x^2 + 51*x
 89  x^7 + 9*x^3 + 11*x^2 + 72*x
 97  x^7 + 2*x
101  x^7 + 4*x^3 + 51*x
103  x^7 + 3*x^3 + 21*x^2 + 44*x
107  x^7 + x^4 + x^3 + 77*x^2 + 57*x
109  x^7 + 8*x
113  x^7 + 2*x^3 + 33*x^2 + 47*x
121  x^7 + x^4 + 4*x
125  x^7 + x^4 + x^3 + x
127  x^7 + 3*x^3 + 63*x^2 + 93*x
131  x^7 + x^3 + 125*x^2 + 112*x
137  x^7 + 2*x^3 + 4*x
139  x^7 + x^3 + 52*x^2 + 119*x
149  x^7 + x^3 + 15*x
151  x^7 + x^3 + 49*x^2 + 112*x
157  x^7 + x^3 + 49*x^2 + 15*x
163  x^7 + x^4 + 5*x
167  x^7 + x^3 + 78*x^2 + x
169  x^7 + 4*x^3 + 4*x^2 + 5*x
173  x^7 + x^3 + 53*x
179  x^7 + x^3 + 22*x^2 + 53*x
181  x^7 + 7*x
191  x^7 + 7*x^3 + 19*x^2 + 62*x
193  x^7 + 5*x^3 + 88*x
197  x^7 + x^3 + 26*x
199  x^7 + x^3 + 168*x^2 + 79*x
211  x^7 + x^3 + 114*x^2 + 4*x
223  x^7 + x^3 + 61*x^2 + 11*x
227  x^7 + x^3 + 36*x^2 + 175*x
229  x^7 + 3*x
233  x^7 + 27*x^3 + 4*x^2 + 15*x
239  x^7 + x^3 + 124*x^2 + 144*x
241  x^7 + 4*x
243  x^7 + x^3 + x^2 + x
251  x^7 + x^3 + 4*x^2 + 4*x
257  x^7 + 3*x^3 + 19*x
263  x^7 + x^3 + 26*x^2 + 214*x
269  x^7 + x^2 + 125*x
271  x^7 + x^3 + 77*x^2 + 133*x
277  x^7 + 2*x
281  x^7 + 2*x^3 + 93*x^2 + 149*x
283  x^7 + x^3 + 146*x^2 + 217*x
289  x^7 + x^3 + 6*x^2 + 10*x
293  x^7 + x^3 + 66*x^2 + 263*x
307  x^7 + x^3 + 28*x^2 + 110*x
311  x^7 + x^3 + 12*x^2 + 288*x
313  x^7 + 2*x^3 + 13*x
317  x^7 + x^3 + 108*x^2 + 289*x
331  x^7 + x^3 + 9*x^2 + 94*x
337  x^7 + 5*x
343  x^7 + x^4 + 3*x^3 + 5*x^2 + 3*x
347  x^7 + x^3 + 29*x^2 + 123*x
349  x^7 + 7*x
353  x^7 + 5*x^3 + 82*x
359  x^7 + x^3 + 2*x^2 + 118*x
361  x^7 + x^3 + 4*x
367  x^7 + x^3 + 52*x^2 + 33*x
373  x^7 + x^3 + 94*x^2 + 55*x
379  x^7 + x^3 + 144*x^2 + 285*x
383  x^7 + x^3 + 101*x^2 + 349*x
389  x^7 + x^3 + 36*x^2 + 371*x
397  x^7 + x^3 + 286*x
401  x^7 + x^3 + 14*x
409  x^7 + 11*x
419  x^7 + x^3 + 70*x^2 + 412*x
421  x^7 + 6*x
431  x^7 + x^3 + 252*x^2 + 118*x
433  x^7 + x^3 + 112*x^2 + 116*x
439  x^7 + x^3 + 94*x^2 + 303*x
443  x^7 + x^3 + 69*x^2 + 289*x
449  x^7 + x^3 + 79*x
457  x^7 + 3*x
461  x^7 + x^3 + 150*x
463  x^7 + x^3 + 109*x^2 + 243*x
467  x^7 + x^3 + 31*x^2 + 151*x
479  x^7 + x^3 + 10*x^2 + 112*x
487  x^7 + x^3 + 113*x^2 + 80*x
491  x^7 + x^3 + 81*x^2 + 283*x
499  x^7 + x^3 + 2*x^2 + 253*x
503  x^7 + x^3 + 128*x^2 + 146*x
509  x^7 + x^3 + 254*x

*/


function genus2( : verbose:=false)
  // For every odd prime power q less than 512, verify that there is a genus-2
  // curve over F_q with exactly two rational Weierstrass points and with
  // more than q + 1 + 4\sqrt{q} - 5 rational points.
  smallq := [
    [  3,   2,   1,  0,  0, 1],
    [  5,   4,   1,  0,  0, 1],
    [  7,   6,   5,  3,  0, 1],
    [  9,   2,   0,  1,  0, 1],
    [ 11,   4,   7,  1,  2, 1],
    [ 13,   9,   0,  4,  0, 1],
    [ 17,   1,   0,  1,  0, 1],
    [ 19,  16,   4,  3,  1, 1],
    [ 23,  17,  22, 21,  1, 1],
    [ 25,   1,   4,  0,  1, 1],
    [ 29,  20,   0,  2,  0, 1],
    [ 31,  22,  17,  0,  1, 1],
    [ 37,  34,   0,  1,  0, 1],
    [ 41,  40,   0,  6,  0, 1],
    [ 43,  26,  18,  6,  1, 1],
    [ 47,  35,   7,  5,  1, 1],
    [ 49,   6,   0,  1,  0, 1],
    [ 53,  46,   0,  2,  0, 1],
    [ 59,  24,  36,  2,  1, 1],
    [ 61,  15,   0,  3,  0, 1],
    [ 67,   8,  59,  2,  1, 1],
    [ 71,  46,  29, 18,  1, 1],
    [ 73,  36,   0,  1,  0, 1],
    [ 79,  46,  21, 18,  1, 1],
    [ 83,  60,  37,  2,  0, 1],
    [ 89,  32,   0,  1,  0, 1],
    [ 97,  16,   0,  5,  0, 1],
    [101,  19,   0,  4,  0, 1],
    [103,  18,   7,  9,  1, 1],
    [107,  40,  19, 19,  1, 1],
    [109,   9,   0,  8,  0, 1],
    [113,  83,   0,  1,  0, 1],
    [121,   6,   0,  1,  0, 1],
    [125,   1,   0,  1,  0, 1],
    [127,  47,  38, 69,  1, 1],
    [131,  75,  59, 24,  1, 1],
    [137,  14,   0,  1,  0, 1],
    [139,  28,  75,  3,  1, 1],
    [149,  30,   0,  1,  0, 1],
    [151, 103,  42, 13,  1, 1],
    [157,  52,   0,  3,  0, 1],
    [163, 146,  20,  6,  1, 1],
    [167, 147, 100,  5,  1, 1],
    [169,   9,   3,  1,  1, 1],
    [173, 169,   0,  1,  0, 1],
    [179,  62,  36,  6,  1, 1],
    [181,  43,   0,  1,  0, 1],
    [191, 103, 185,  0,  1, 1],
    [193,  28,   0,  1,  0, 1],
    [197, 187,   0,  2,  0, 1],
    [199, 122, 125,  1,  1, 1],
    [211, 182,  56,  6,  1, 1],
    [223,  12, 140,  1,  1, 1],
    [227,  30,  61, 10,  1, 1],
    [229, 171,   0,  1,  0, 1],
    [233,  38,   0,  3,  0, 1],
    [239, 218, 165,  0,  1, 1],
    [241,  16,   0,  1,  0, 1],
    [243,   2,   2,  0,  0, 1],
    [251, 123,  29,  1,  1, 1],
    [257,  30,   0,  1,  0, 1],
    [263, 146,  33,  2,  1, 1],
    [269, 239,   0,  7,  0, 1],
    [271, 248, 178, 62,  1, 1],
    [277,  88,   0,  1,  0, 1],
    [281, 222,   0,  5,  0, 1],
    [283, 269, 171, 18,  1, 1],
    [289,   1,   1,  1,  1, 1],
    [293, 186,   0,  4,  0, 1],
    [307,  64, 299,  6,  1, 1],
    [311, 229, 276,  0,  1, 1],
    [313, 214,   0,  1,  0, 1],
    [317,  38,   0,  1,  0, 1],
    [331, 194,  43, 33,  1, 1],
    [337, 110,   0, 11,  0, 1],
    [347, 155, 120,  1,  0, 1],
    [349, 320,   0,  3,  0, 1],
    [353, 311,   0,  3,  0, 1],
    [359, 217, 323, 21,  1, 1],
    [361,   2,   0,  1,  0, 1],
    [367, 223, 325,  7,  1, 1],
    [373,  73,   0,  1,  0, 1],
    [379, 369,  90,  7,  1, 1],
    [383, 109, 186,  8,  1, 1],
    [389, 372, 112,  1,  0, 1],
    [397,  31,   0,  1,  0, 1],
    [401,  90,   0,  1,  0, 1],
    [409, 338,   0,  1,  0, 1],
    [419,  77, 319, 83,  1, 1],
    [421, 321,   0,  2,  0, 1],
    [431, 329, 346, 51,  1, 1],
    [433,   3,   0,  1,  0, 1],
    [439,  22, 409, 22,  1, 1],
    [443, 108,   7, 18,  1, 1],
    [449,  77,   0,  1,  0, 1],
    [457, 256,   0,  5,  0, 1],
    [461, 319,   0,  1,  0, 1],
    [463, 280, 378, 12,  1, 1],
    [467,  38, 186, 17,  1, 1],
    [479, 386, 323, 15,  1, 1],
    [487, 206,  28,  7,  1, 1],
    [491, 151,  23,  0,  1, 1],
    [499, 133, 431, 18,  1, 1],
    [503, 384, 155,  2,  1, 1],
    [509,  17,   0,  1,  0, 1]
  ];

  copacetic := true;
  biglist := <>;
  if verbose then 
    print " q   f                                      remarks";
    print "===  =====================================  ====================================";
  end if;
  for q in [3..512] do
    if #Factorization(q) eq 1 and IsOdd(q) then   // q is a power of an odd prime
      K<r>:=GF(q);
      R<x>:=PolynomialRing(K);
      case q:
        when  27: s := Roots(x^3-x+1)[1][1];
                  f := x*R![s^17,s^24,s,1,1];
                  if verbose then 
                    printf "%3o  %-37o  where r is a root of %o\n",q,f,R!MinimalPolynomial(r,GF(3));
                  end if;
        when  81: s := Roots(x^4-x^3-1)[1][1];
                  f := x*R![s^52,0,s,0,1]; 
                  if verbose then 
                    printf "%3o  %-37o  where r is a root of %o\n",q,f,R!MinimalPolynomial(r,GF(3));
                  end if;
        when 343: s := Roots(x^3-x^2-3)[1][1];
                  f := x*R![s^24,s^12,s,1,1];
                  if verbose then 
                    printf "%3o  %-37o  where r is a root of %o\n",q,f,R!MinimalPolynomial(r,GF(7));
                  end if;
        else
          data := [a : a in smallq | a[1] eq q][1];
          f := x*R![data[i] : i in [2..6]];
          if verbose then
            printf "%3o  %o\n", q, f;
          end if;
      end case;
      
      // We will consider the hyperelliptic curve C given by y^2 = x * f.
      // If f has degree 4, no rational roots, and no repeated roots,
      // then C will be a hyperelliptic curve of genus 2 with exactly
      // two rational Weierstrass points: the points lying over x = 0
      // and x = infinity.
      
      if Degree(f) ne 5 then copacetic := false; end if;
      if #Roots(f) ne 1 then copacetic := false; end if;
      if Discriminant(f) eq 0 then copacetic := false; end if;
      C := HyperellipticCurve(f);
      if #C le q + 1 + 4*Sqrt(q) - 5 then copacetic := false; end if;
      Append(~biglist,<q,f>);
    end if;
  end for;
  return copacetic,biglist;
end function;



function genus3( : verbose := false)
  // For every odd prime power q less than 512, verify that there is a genus-3
  // curve over F_q with exactly two rational Weierstrass points and with
  // more than q + 1 + 4\sqrt{q} - 5 rational points.
  smallq := [
    [  3,   2,   1,  0, 0, 0, 0, 1],
    [  5,   3,   0,  0, 0, 0, 0, 1],
    [  7,   6,   1,  0, 0, 0, 0, 1],
    [  9,   1,   0,  2, 0, 0, 0, 1],
    [ 11,   2,   9,  2, 1, 1, 0, 1],
    [ 13,   3,   0,  0, 0, 0, 0, 1],
    [ 17,   4,   0,  1, 0, 0, 0, 1],
    [ 19,   4,   4,  2, 0, 0, 0, 1],
    [ 23,  11,  13,  6, 1, 0, 0, 1],
    [ 25,   1,   0,  0, 1, 0, 0, 1],
    [ 27,   2,   1,  0, 2, 1, 0, 1],
    [ 29,  15,   0,  4, 0, 0, 0, 1],
    [ 31,  30,   0,  0, 1, 0, 0, 1],
    [ 37,   2,   0,  0, 0, 0, 0, 1],
    [ 41,   6,   3,  1, 0, 0, 0, 1],
    [ 43,  24,  18,  1, 0, 0, 0, 1],
    [ 47,  27,  45,  1, 0, 0, 0, 1],
    [ 49,   1,   0,  1, 0, 0, 0, 1],
    [ 53,  15,   0,  2, 0, 0, 0, 1],
    [ 59,  56,  17,  2, 0, 0, 0, 1],
    [ 61,  17,  60,  1, 1, 0, 0, 1],
    [ 67,  50,  24,  1, 0, 0, 0, 1],
    [ 71,  54,  13,  0, 1, 0, 0, 1],
    [ 73,   7,   0,  0, 0, 0, 0, 1],
    [ 79,  31,  37,  3, 0, 0, 0, 1],
    [ 81,   2,   1,  0, 0, 0, 0, 1],
    [ 83,  51,   8,  1, 0, 0, 0, 1],
    [ 89,  72,  11,  9, 0, 0, 0, 1],
    [ 97,   2,   0,  0, 0, 0, 0, 1],
    [101,  51,   0,  4, 0, 0, 0, 1],
    [103,  44,  21,  3, 0, 0, 0, 1],
    [107,  57,  77,  1, 1, 0, 0, 1],
    [109,   8,   0,  0, 0, 0, 0, 1],
    [113,  47,  33,  2, 0, 0, 0, 1],
    [121,   4,   0,  0, 1, 0, 0, 1],
    [125,   1,   0,  1, 1, 0, 0, 1],
    [127,  93,  63,  3, 0, 0, 0, 1],
    [131, 112, 125,  1, 0, 0, 0, 1],
    [137,   4,   0,  2, 0, 0, 0, 1],
    [139, 119,  52,  1, 0, 0, 0, 1],
    [149,  15,   0,  1, 0, 0, 0, 1],
    [151, 112,  49,  1, 0, 0, 0, 1],
    [157,  15,  49,  1, 0, 0, 0, 1],
    [163,   5,   0,  0, 1, 0, 0, 1],
    [167,   1,  78,  1, 0, 0, 0, 1],
    [169,   5,   4,  4, 0, 0, 0, 1],
    [173,  53,   0,  1, 0, 0, 0, 1],
    [179,  53,  22,  1, 0, 0, 0, 1],
    [181,   7,   0,  0, 0, 0, 0, 1],
    [191,  62,  19,  7, 0, 0, 0, 1],
    [193,  88,   0,  5, 0, 0, 0, 1],
    [197,  26,   0,  1, 0, 0, 0, 1],
    [199,  79, 168,  1, 0, 0, 0, 1],
    [211,   4, 114,  1, 0, 0, 0, 1],
    [223,  11,  61,  1, 0, 0, 0, 1],
    [227, 175,  36,  1, 0, 0, 0, 1],
    [229,   3,   0,  0, 0, 0, 0, 1],
    [233,  15,   4, 27, 0, 0, 0, 1],
    [239, 144, 124,  1, 0, 0, 0, 1],
    [241,   4,   0,  0, 0, 0, 0, 1],
    [243,   1,   1,  1, 0, 0, 0, 1],
    [251,   4,   4,  1, 0, 0, 0, 1],
    [257,  19,   0,  3, 0, 0, 0, 1],
    [263, 214,  26,  1, 0, 0, 0, 1],
    [269, 125,   1,  0, 0, 0, 0, 1],
    [271, 133,  77,  1, 0, 0, 0, 1],
    [277,   2,   0,  0, 0, 0, 0, 1],
    [281, 149,  93,  2, 0, 0, 0, 1],
    [283, 217, 146,  1, 0, 0, 0, 1],
    [289,  10,   6,  1, 0, 0, 0, 1],
    [293, 263,  66,  1, 0, 0, 0, 1],
    [307, 110,  28,  1, 0, 0, 0, 1],
    [311, 288,  12,  1, 0, 0, 0, 1],
    [313,  13,   0,  2, 0, 0, 0, 1],
    [317, 289, 108,  1, 0, 0, 0, 1],
    [331,  94,   9,  1, 0, 0, 0, 1],
    [337,   5,   0,  0, 0, 0, 0, 1],
    [343,   3,   5,  3, 1, 0, 0, 1],
    [347, 123,  29,  1, 0, 0, 0, 1],
    [349,   7,   0,  0, 0, 0, 0, 1],
    [353,  82,   0,  5, 0, 0, 0, 1],
    [359, 118,   2,  1, 0, 0, 0, 1],
    [361,   4,   0,  1, 0, 0, 0, 1],
    [367,  33,  52,  1, 0, 0, 0, 1],
    [373,  55,  94,  1, 0, 0, 0, 1],
    [379, 285, 144,  1, 0, 0, 0, 1],
    [383, 349, 101,  1, 0, 0, 0, 1],
    [389, 371,  36,  1, 0, 0, 0, 1],
    [397, 286,   0,  1, 0, 0, 0, 1],
    [401,  14,   0,  1, 0, 0, 0, 1],
    [409,  11,   0,  0, 0, 0, 0, 1],
    [419, 412,  70,  1, 0, 0, 0, 1],
    [421,   6,   0,  0, 0, 0, 0, 1],
    [431, 118, 252,  1, 0, 0, 0, 1],
    [433, 116, 112,  1, 0, 0, 0, 1],
    [439, 303,  94,  1, 0, 0, 0, 1],
    [443, 289,  69,  1, 0, 0, 0, 1],
    [449,  79,   0,  1, 0, 0, 0, 1],
    [457,   3,   0,  0, 0, 0, 0, 1],
    [461, 150,   0,  1, 0, 0, 0, 1],
    [463, 243, 109,  1, 0, 0, 0, 1],
    [467, 151,  31,  1, 0, 0, 0, 1],
    [479, 112,  10,  1, 0, 0, 0, 1],
    [487,  80, 113,  1, 0, 0, 0, 1],
    [491, 283,  81,  1, 0, 0, 0, 1],
    [499, 253,   2,  1, 0, 0, 0, 1],
    [503, 146, 128,  1, 0, 0, 0, 1],
    [509, 254,   0,  1, 0, 0, 0, 1]
  ];
  copacetic := true;
  biglist := <>;
  if verbose then 
    print " q   f                                    ";
    print "===  =====================================";
  end if;
  for q in [3..512] do
    if #Factorization(q) eq 1 and IsOdd(q) then   // q is a power of an odd prime
      K<r>:=GF(q);
      R<x>:=PolynomialRing(K);
      data := [a : a in smallq | a[1] eq q][1];
      f := x*R![data[i] : i in [2..8]];
      if verbose then
        printf "%3o  %o\n", q, f;
      end if;

      // We will consider the hyperelliptic curve C given by y^2 = x * f.
      // If f has degree 6, no rational roots, and no repeated roots,
      // then C will be a hyperelliptic curve of genus 2 with exactly
      // two rational Weierstrass points: the points lying over x = 0
      // and x = infinity.
      
      if Degree(f) ne 7 then copacetic := false; end if;
      if #Roots(f) ne 1 then copacetic := false; end if;
      if Discriminant(f) eq 0 then copacetic := false; end if;
      C := HyperellipticCurve(f);
      if #C le q + 1 + 4*Sqrt(q) - 5 then copacetic := false; end if;
      Append(~biglist,<q,f>);
    end if;
  end for;
  return copacetic, biglist;
end function;
      
      
